Comparing the Effects of DNS, DoT, and DoH on Web Performance

Nearly every service on the Internet relies on the Domain Name System (DNS), which translates a human-readable name to an IP address before two endpoints can communicate. Today, DNS traffic is unencrypted, leaving users vulnerable to eavesdropping and tampering. Past work has demonstrated that DNS queries can reveal a user's browsing history and even what smart devices they are using at home. In response to these privacy concerns, two new protocols have been proposed: DNS-over-HTTPS (DoH) and DNS-over-TLS (DoT). Instead of sending DNS queries and responses in the clear, DoH and DoT establish encrypted connections between users and resolvers. By doing so, these protocols provide privacy and security guarantees that traditional DNS (Do53) lacks. In this paper, we measure the effect of Do53, DoT, and DoH on query response times and page load times from five global vantage points. We find that although DoH and DoT response times are generally higher than Do53, both protocols can perform better than Do53 in terms of page load times. However, as throughput decreases and substantial packet loss and latency are introduced, web pages load fastest with Do53. Additionally, web pages successfully load more often with Do53 and DoT than DoH. Based on these results, we provide several recommendations to improve DNS performance, such as opportunistic partial responses and wire format caching.

==> figures/frankfurt/default/dns_timing.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import json
import argparse
import sys
import tldextract
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import scipy.stats as stats

from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

from common import prettify_label

sys.path.append('../measure')
from database import DNSDatabase


def dns_timings(db, xlimit, filename, legend=False, experiments=None):
    quad9_data = {"default_dns": {"timings":[], "color":"#000000", "linestyle":"-"},
            "quad9_dns": {"timings":[], "color":"#0072B2", "linestyle":"-"},
            "quad9_doh": {"timings":[], "color":"#0072B2", "linestyle":":"},
            "quad9_dot": {"timings":[], "color":"#0072B2", "linestyle":"-."}}

    cloudflare_data = {"default_dns": {"timings":[], "color":"#000000", "linestyle":"-"},
            "cloudflare_dns": {"timings":[], "color":"#0072B2", "linestyle":"-"},
            "cloudflare_doh": {"timings":[], "color":"#0072B2", "linestyle":":"},
            "cloudflare_dot": {"timings":[], "color":"#0072B2", "linestyle":"-."}}

    google_data = {"default_dns": {"timings":[], "color":"#000000", "linestyle":"-"},
            "google_dns": {"timings":[], "color":"#0072B2", "linestyle":"-"},
            "google_doh": {"timings":[], "color":"#0072B2", "linestyle":":"},
            "google_dot": {"timings":[], "color":"#0072B2", "linestyle":"-."}}

    # Get DNS timings for each configuration
    timings = db.get_dns_timings(experiments)
    for tup in timings:
        dns_type = tup['dns_type']
        recursive = tup['recursive']
        error = tup['error']
        config = recursive + "_" + dns_type
        response_time = tup['response_time']
        response_size = tup['response_size']
        if error or (response_time == 0 and response_size == 0 and error == 0):
            continue

        if config in quad9_data:
            quad9_data[config]['timings'].append(response_time)
        if config in cloudflare_data:
            cloudflare_data[config]['timings'].append(response_time)
        if config in google_data:
            google_data[config]['timings'].append(response_time)


    # Plot a CDF
    plot_dns_timings(quad9_data, xlimit, 1, "DNS Response Time (ms)",
                     filename + "_quad9.png", legend=legend)
    plot_dns_timings(cloudflare_data, xlimit, 1, "DNS Response Time (ms)",
                     filename + "_cf.png", legend=legend)
    plot_dns_timings(google_data, xlimit, 1, "DNS Response Time (ms)",
                     filename + "_google.png", legend=legend)


def dns_timings_cf(db, xlimit, filename, legend=False, experiments=None):
    cloudflare_data = {"default_dns": {"timings":[], "color":"#000000", "linestyle":"-"},
            "cloudflare_dns": {"timings":[], "color":"#0072B2", "linestyle":"-"},
            "cloudflare_doh": {"timings":[], "color":"#0072B2", "linestyle":":"},
            "cloudflare_dot": {"timings":[], "color":"#0072B2", "linestyle":"-."}}

    # Get DNS timings for each configuration
    timings = db.get_dns_timings(experiments)
    for tup in timings:
        dns_type = tup['dns_type']
        recursive = tup['recursive']
        error = tup['error']
        config = recursive + "_" + dns_type
        response_time = tup['response_time']
        response_size = tup['response_size']
        if error or (response_time == 0 and response_size == 0 and error == 0):
            continue

        if config in cloudflare_data:
            cloudflare_data[config]['timings'].append(response_time)

    # Plot a CDF
    plot_dns_timings(cloudflare_data, xlimit, 1, "DNS Response Time (ms)",
                     filename + "_cf.png", legend=legend)


def plot_dns_timings(data, xlimit, bin_step, xlabel, filename, legend=False):
    # Set up the plot
    margin = .033333333
    plt.figure()
    fig, ax = plt.subplots()
    ax.set_xlabel(xlabel)
    ax.set_ylabel('Probability')
    ax.set_xlim(- margin * xlimit, xlimit * (1 + margin))
    ax.set_ylim(-0.05, 1.05)
    ax.set_xticks((0, 100, 200, 300, 400, 500, 600))

    # Set up the inset plot
    if "3g" in filename:
        ax_ins = inset_axes(ax, width=2.15, height=1.4,
                            loc='lower right', bbox_to_anchor=(375,140))
    else:
        ax_ins = inset_axes(ax, width=2.15, height=1.4,
                            loc='lower right', bbox_to_anchor=(560,75))

    ax_ins.set_xlim(- margin * 1500,
                      1500 * (1 + margin))
    ax_ins.set_ylim(-0.05, 1.05)
    ax_ins.set_xticks((0, 1500))
    ax_ins.set_yticks((0, 1))
    ax_ins.tick_params(axis='both', which='major', labelsize=16)

    keys = list(data.keys())
    for key in keys:
        # Unpack the data to plot
        d = data[key]
        timings = d["timings"]

        print(key, np.mean(timings), np.std(timings))

        color = d["color"]
        linestyle = d["linestyle"]

        # Plot the data
        sorted_timings = np.sort(timings)
        probs = 1. * np.arange(len(sorted_timings))/(len(sorted_timings) - 1)
        ax.plot(sorted_timings, probs, linewidth=2, color=color,
                linestyle=linestyle, label=prettify_label(key))
        ax_ins.plot(sorted_timings, probs, linewidth=1.75, color=color,
                    linestyle=linestyle, label=prettify_label(key))

    if legend:
        ax.legend(loc='center', bbox_to_anchor=(0.5, -0.3), mode='expand', ncol=2, fontsize=16, frameon=False)
    plt.savefig(filename, bbox_inches='tight')


def dns_timings_diffs(db, domains, xlimit, filename, experiments=None):
    all_dns_timings = db.get_dns_timings_domains(domains, experiments)

    configs = ('default_dns',
               'quad9_dns',
               'quad9_dot',
               'quad9_doh',
               'google_dns',
               'google_dot',
               'google_doh',
               'cloudflare_dns',
               'cloudflare_dot',
               'cloudflare_doh')

    dns_timings_per_experiment = {}
    differences_per_config = {}
    for config in configs:
        for tup in all_dns_timings:
            domain = tup['domain']
            exp = tup['experiment']

            if exp not in dns_timings_per_experiment:
                dns_timings_per_experiment[exp] = {}

            config = tup['recursive'] + '_' + tup['dns_type']
            if config not in dns_timings_per_experiment[exp]:
                dns_timings_per_experiment[exp][config] = {}

            dns_timing = tup['response_time']
            if dns_timing:
                dns_timing = float(dns_timing) / 1000.
                dns_timings_per_experiment[exp][config][domain] = dns_timing

    for c1 in configs:
        for c2 in configs:
            for exp in dns_timings_per_experiment.keys():
                domains_c1 = dns_timings_per_experiment[exp][c1].keys()
                domains_c2 = dns_timings_per_experiment[exp][c2].keys()
                for domain in (set(domains_c1) & set(domains_c2)):
                    dns_timing_c1 = dns_timings_per_experiment[exp][c1][domain]
                    dns_timing_c2 = dns_timings_per_experiment[exp][c2][domain]

                    joint_configs = c1 + '-' + c2
                    if joint_configs not in differences_per_config:
                        differences_per_config[joint_configs] = []
                    if dns_timing_c1 and dns_timing_c2:
                        if c1 != c2:
                            diff = dns_timing_c1 - dns_timing_c2
                            differences_per_config[joint_configs].append(diff)
                        else:
                            differences_per_config[joint_configs].append(dns_timing_c1)
                            differences_per_config[joint_configs].append(dns_timing_c2)

    # Plot CDFs for each configuration
    all_data = {}
    for joint_configs in differences_per_config:
        differences = differences_per_config[joint_configs]
        color = "#0072B2"
        linestyle = "-"
        data = {"data": differences, "color": color, "linestyle": linestyle}
        all_data[joint_configs] = data

    plot_dns_timings_diffs(all_data, configs, (10, 10),
                           "DNS Resolution Time (ms)", filename + "_cdf.png")


def plot_dns_timings_diffs(all_data, configs, shape, xlabel, filename):
    # Set up the plots
    fig, axes = plt.subplots(shape[0], shape[1], sharex=True, sharey=True)

    for i in range(shape[0]):
        c1 = configs[i]
        for j in range(shape[1]):
            c2 = configs[j]
            key = c1 + '-' + c2

            data = all_data[key]
            d = data["data"]
            color = data["color"]
            linestyle = data["linestyle"]

            ax = axes[i, j]

            if i == 0:
                # i = row
                ax.set_title("{}\n{}".format(j + 1, prettify_label(c2)))

            if j == 0:
                # j = column
                ax.set_ylabel("{}\n{}".format(chr(65 + 9 - i), prettify_label(c1)))

            # if i == j:
            #     hmean = np.mean(sortedd)
            #     hstd = np.std(sortedd)
            #     pdf = stats.norm.pdf(sortedd, hmean, hstd)
            #     ax.plot(sortedd, pdf, color=color, linestyle=linestyle)
            # else:


            sortedd = np.sort(d)
            dmean = np.mean(d)

            if j != i:
                # Differences
                dp = 1. * np.arange(len(sortedd)) / (len(sortedd) - 1)
                if j < i:
                    if dmean < -0.0: # faster
                        ax.set_facecolor((0x46/255, 0x78/255, 0x21/255, min(0.5, abs(dmean))))
                    if dmean > 0.0: # slower
                        ax.set_facecolor((0xA6/255, 0x06/255, 0x28/255, min(0.5, dmean)))
                    linecolor = data["color"]
                    meancolor = "gray"

                if j > i:
                    if dmean < -0.0: # faster
                        ax.set_facecolor((0x46/255, 0x78/255, 0x21/255, min(0.15, abs(dmean))))
                    if dmean > 0.0: # slower
                        ax.set_facecolor((0xA6/255, 0x06/255, 0x28/255, min(0.15, dmean)))
                    linecolor = "#348ABD99"
                    meancolor = "lightgray"
                    for spine in ('top', 'bottom', 'left', 'right'):
                        ax.spines[spine].set_color("lightgray")

                ax.plot(sortedd, dp, color=linecolor, linestyle=linestyle, zorder=2)
                ax.set_xscale('symlog')
                # ax.set_yscale('symlog')
                ax.set_xticklabels(['-2', '-1', '0', '1', '2'])
                ax.axvline(x=dmean, color=meancolor, linestyle='-', zorder=1)
            else:
                # Distribution
                linecolor = data["color"]
                meancolor = "gray"
                ax.set_facecolor('#BBBBBB')

                #hist, bins = np.histogram(d, 1000)
                #ax.plot(d, pdf, color=color, linestyle=linestyle)

    for i in range(shape[0]):
        for j in range(shape[1]):
            if j > i:
                axes[i, j].tick_params(axis='both', color='lightgray')

    # Set up the labels/legend
    plt.savefig(filename, bbox_inches='tight')


==> tables/failure.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import argparse
import configparser
import sys

import jinja2
import psycopg2
import psycopg2.extras

CONFIGS = {'princeton': 'princeton_hars',
           'four_g': 'princeton_4g_hars',
           'four_g_lossy': 'princeton_4g_lossy_hars',
           'three_g': 'princeton_3g_hars'}

EXPERIMENTS = {'princeton': ['28bce458-96b1-11e9-b77e-ffced1bf1c70',
                             '40042f84-9780-11e9-b844-eb2e67efdb20',
                             '9c69b15a-986a-11e9-8dcd-0785c30a5734',
                             'c686cb72-993b-11e9-a31f-6f61c22a6212',
                             '9c488e12-9a0e-11e9-b272-87b812950940'],
               'four_g': ['18776a08-9690-11e9-8204-7b657e652275',
                          '63de94a8-978a-11e9-82c2-67f77b5d4b26',
                          '9cb74bb4-9887-11e9-ac51-bb36fce37806',
                          '04d5ab66-9985-11e9-bd39-67ad48f29752',
                          '2992d384-9a84-11e9-9338-d77a8dcce0e7'],
               'four_g_lossy': ['78f4fb5c-910e-11e9-85af-1749d9c6db80',
                                '4e6e8c82-921b-11e9-adaa-0fd1a9675237',
                                '75bedb7e-932a-11e9-8a9d-33f95562d684',
                                '478b1c6e-943c-11e9-960b-57dd1eea9c72',
                                'f407b296-9549-11e9-861d-9f8d899b4201'],
               'three_g': ['9e4ec922-910f-11e9-9e84-3f2b25902a5d',
                           '8738dc78-92bd-11e9-9fc9-d398e47263f6',
                           'ef858042-9466-11e9-bc27-373fc12f4703',
                           '32f9abfa-9610-11e9-b244-8fc3416eb9c6',
                           'aacd46d4-97b7-11e9-af23-679c4502a719']}


with open("failure.tex.j2") as f:
    template = jinja2.Template(f.read())

with open("failure.sql") as f:
    query = f.read()

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('database_config_file')
    args = parser.parse_args()

    parser = configparser.ConfigParser()
    parser.read(args.database_config_file)

    params = {}
    if parser.has_section('postgresql'):
        for param in parser.items('postgresql'):
            params[param[0]] = param[1]

    if 'host' not in params or 'user' not in params or \
            'password' not in params or 'database' not in params:
        print("Missing host, user, password, or database password",
              file=sys.stderr)
        sys.exit(1)

    db = psycopg2.connect(host=params['host'],
                          user=params['user'],
                          password=params['password'],
                          database=params['database'])
    cursor = db.cursor(cursor_factory=psycopg2.extras.DictCursor)

    results = {}
    for table, db_table in CONFIGS.items():
        if table not in results:
            results[table] = {}

        cursor.execute(query.format(db_table), (tuple(EXPERIMENTS[table]), ))
        for r in cursor.fetchall():
            if r['recursive'] not in results[table]:
                results[table][r['recursive']] = {}

            if r['dns_type'] == "dns":
                r['dns_type'] = "do53"

            results[table][r['recursive']][r['dns_type']] = {
                'successful': "{}\%".format(r['successful_pct']),
                'pageload_timeout': "{}\%".format(r['pageload_timeout_pct']),
                'dns_error': "{}\%".format(r['dns_error_pct']),
                'selenium_error': "{}\%".format(r['selenium_error_pct']),
                'other_error': "{}\%".format(r['other_error_pct'])
            }

    with open("failure.tex", 'w') as f:
        f.write(template.render(**results))


==> tables/latency.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import argparse
import configparser
import sys

import jinja2
import psycopg2
import psycopg2.extras

CONFIGS = {'princeton': 'princeton_hars',
           'four_g': 'princeton_4g_hars',
           'four_g_lossy': 'princeton_4g_lossy_hars',
           'three_g': 'princeton_3g_hars'}

EXPERIMENTS = {'princeton': ['28bce458-96b1-11e9-b77e-ffced1bf1c70',
                             '40042f84-9780-11e9-b844-eb2e67efdb20',
                             '9c69b15a-986a-11e9-8dcd-0785c30a5734',
                             'c686cb72-993b-11e9-a31f-6f61c22a6212',
                             '9c488e12-9a0e-11e9-b272-87b812950940'],
               'four_g': ['18776a08-9690-11e9-8204-7b657e652275',
                          '63de94a8-978a-11e9-82c2-67f77b5d4b26',
                          '9cb74bb4-9887-11e9-ac51-bb36fce37806',
                          '04d5ab66-9985-11e9-bd39-67ad48f29752',
                          '2992d384-9a84-11e9-9338-d77a8dcce0e7'],
               'four_g_lossy': ['78f4fb5c-910e-11e9-85af-1749d9c6db80',
                                '4e6e8c82-921b-11e9-adaa-0fd1a9675237',
                                '75bedb7e-932a-11e9-8a9d-33f95562d684',
                                '478b1c6e-943c-11e9-960b-57dd1eea9c72',
                                'f407b296-9549-11e9-861d-9f8d899b4201'],
               'three_g': ['9e4ec922-910f-11e9-9e84-3f2b25902a5d',
                           '8738dc78-92bd-11e9-9fc9-d398e47263f6',
                           'ef858042-9466-11e9-bc27-373fc12f4703',
                           '32f9abfa-9610-11e9-b244-8fc3416eb9c6',
                           'aacd46d4-97b7-11e9-af23-679c4502a719']}

with open("latency.tex.j2") as f:
    template = jinja2.Template(f.read())

with open("latency.sql") as f:
    query = f.read()

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('database_config_file')
    args = parser.parse_args()

    parser = configparser.ConfigParser()
    parser.read(args.database_config_file)

    params = {}
    if parser.has_section('postgresql'):
        for param in parser.items('postgresql'):
            params[param[0]] = param[1]

    if 'host' not in params or 'user' not in params or \
            'password' not in params or 'database' not in params:
        print("Missing host, user, password, or database password",
              file=sys.stderr)
        sys.exit(1)

    db = psycopg2.connect(host=params['host'],
                          user=params['user'],
                          password=params['password'],
                          database=params['database'])
    cursor = db.cursor(cursor_factory=psycopg2.extras.DictCursor)

    results = {}
    for table, db_table in CONFIGS.items():
        if table not in results:
            results[table] = {}

        cursor.execute(query.format(db_table), (tuple(EXPERIMENTS[table]), ))
        for r in cursor.fetchall():
            results[table][r['recursive']] = {
                'minimum': "{}ms".format(r['minimum']),
                'average': "{}ms".format(r['average']),
                'maximum': "{}ms".format(r['maximum']),
                'stddev': "{}ms".format(r['stddev']),
                'measurements': "{:,}".format(r['measurements']),
            }

    with open("latency.tex", 'w') as f:
        f.write(template.render(**results))

